Adjoint-Based Aerodynamic Shape Optimization with a Manifold Constraint Learned by Diffusion Models

We introduce an adjoint-based aerodynamic shape optimization framework that integrates a diffusion model trained on existing designs to learn a smooth manifold of aerodynamically viable shapes. This manifold is enforced as an equality constraint to the shape optimization problem. Central to our method is the computation of adjoint gradients of the design objectives (e.g., drag and lift) with respect to the manifold space. These gradients are derived by first computing shape derivatives with respect to conventional shape design parameters (e.g., Hicks-Henne parameters) and then backpropagating them through the diffusion model to its latent space via automatic differentiation. Our framework preserves mathematical rigor and can be integrated into existing adjoint-based design workflows with minimal modification. Demonstrated on extensive transonic RANS airfoil design cases using off-the-shelf and general-purpose nonlinear optimizers, our approach eliminates ad hoc parameter tuning and variable scaling, maintains robustness across initialization and optimizer choices, and achieves superior aerodynamic performance compared to conventional approaches. This work establishes how AI generated priors integrates effectively with adjoint methods to enable robust, high-fidelity aerodynamic shape optimization through automatic differentiation.

==> manifold_vis/manifold_visualization.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

from scipy.spatial import Delaunay
from scipy.interpolate import make_interp_spline
from collections import defaultdict

plt.style.use('https://github.com/dhaitz/matplotlib-stylesheets/raw/master/pitayasmoothie-light.mplstyle')

# Read rae2822.dat, with the first column as descriptor and 2 column data following
def read_airfoil_data(file_path):
    data = pd.read_csv(file_path, sep="\s+", header=None, skiprows=1)
    values = data.iloc[1:, :].values
    return values

# Generate 'bad'-designs
def naca4(x, m=0.02, p=0.4, t=0.12, chord=1.0):
    """
    Generate a NACA 4-digit airfoil. Returns upper and lower surfaces.
    """
    x = np.array(x)
    yt = 5 * t * (
        0.2969 * np.sqrt(x) -
        0.1260 * x -
        0.3516 * x**2 +
        0.2843 * x**3 -
        0.1015 * x**4
    )

    yc = np.where(
        x < p,
        m / p**2 * (2 * p * x - x**2),
        m / (1 - p)**2 * ((1 - 2 * p) + 2 * p * x - x**2)
    )

    dyc_dx = np.where(
        x < p,
        2 * m / p**2 * (p - x),
        2 * m / (1 - p)**2 * (p - x)
    )
    theta = np.arctan(dyc_dx)

    xu = x - yt * np.sin(theta)
    yu = yc + yt * np.cos(theta)
    xl = x + yt * np.sin(theta)
    yl = yc - yt * np.cos(theta)

    return xu, yu, xl, yl

def distort_airfoil(xu, yu, xl, yl, distortion_type="wave", magnitude=0.02, position=0.3, frequency=10):
    """
    Apply distortion to an airfoil shape to simulate a 'bad' design.
    """
    xu, yu, xl, yl = np.array(xu), np.array(yu), np.array(xl), np.array(yl)
    if distortion_type == "wave":
        yu += magnitude * np.sin(frequency * xu)
        yl += magnitude * np.sin(frequency * xl)
    elif distortion_type == "bulge":
        yu += magnitude * np.exp(-100 * (xu - position)**2)
        yl -= magnitude * np.exp(-100 * (xl - position)**2)
    elif distortion_type == "jitter":
        yu += magnitude * (np.random.rand(*yu.shape) - 0.5)
        yl += magnitude * (np.random.rand(*yl.shape) - 0.5)
    return xu, yu, xl, yl

def preprocess_airfoil_data(airfoil_data):
    # Normalize the x-coordinates to be between 0 and 1
    x = airfoil_data[:, 0]
    y = airfoil_data[:, 1]
    points = airfoil_data
    
    tri = Delaunay(points)
    edges = {}

    # For each triangle, collect all edges
    for triangle in tri.simplices:
        for i in range(3):
            edge = tuple(sorted((triangle[i], triangle[(i+1)%3])))
            if edge in edges:
                edges[edge] += 1
            else:
                edges[edge] = 1

    # Boundary edges only occur once
    boundary_edges = [edge for edge, count in edges.items() if count == 1]

    # Build connectivity dictionary

    conn = defaultdict(list)
    for a, b in boundary_edges:
        conn[a].append(b)
        conn[b].append(a)

    # Find boundary loop by walking
    start = boundary_edges[0][0]
    loop = [start]
    visited = set([start])
    current = start

    while True:
        neighbors = [n for n in conn[current] if n not in visited]
        if not neighbors:
            break
        current = neighbors[0]
        loop.append(current)
        visited.add(current)

    return points[loop + [loop[0]]]

good_airfoils_examples = [
    read_airfoil_data('archive/rae2822.dat'),
    read_airfoil_data('archive/lockheed_c141_bl958.89.dat'),
    read_airfoil_data('archive/ah_93-w-215.dat'),
    read_airfoil_data('archive/df101.dat'),
]

bad_airfoils_examples = []
x = np.linspace(0, 1, 200)

xu, yu, xl, yl = naca4(x)

xu_d, yu_d, xl_d, yl_d = distort_airfoil(xu, yu, xl, yl, distortion_type="wave", magnitude=np.random.uniform(0.01, 0.03))
design = np.column_stack((np.concatenate((xu_d, xl_d[::-1])), np.concatenate((yu_d, yl_d[::-1]))))
bad_airfoils_examples.append(design)

xu_d, yu_d, xl_d, yl_d = distort_airfoil(xu, yu, xl, yl, distortion_type="bulge", magnitude=np.random.uniform(0.04, 0.06))
design = np.column_stack((np.concatenate((xu_d, xl_d[::-1])), np.concatenate((yu_d, yl_d[::-1]))))
bad_airfoils_examples.append(design)

for i, airfoil_data in enumerate(good_airfoils_examples):
    airfoil_data = preprocess_airfoil_data(airfoil_data)
    x = airfoil_data[:, 0]
    y = airfoil_data[:, 1]
    plt.clf()
    plt.fill(x, y)
    plt.gcf().set_size_inches(4, 1)
    plt.axis('off')
    plt.savefig(f'archive/good_airfoil_{i}.png', dpi=300, bbox_inches='tight')
    
for i, airfoil_data in enumerate(bad_airfoils_examples):
    #airfoil_data = preprocess_airfoil_data(airfoil_data)
    x = airfoil_data[:, 0]
    y = airfoil_data[:, 1]
    plt.clf()
    plt.fill(x, y)
    plt.gcf().set_size_inches(4, 1)
    plt.axis('off')
    plt.savefig(f'archive/bad_airfoil_{i}.png', dpi=300, bbox_inches='tight')

#%% Plot 1: Showcase the Latent Space Z of Generative AI Model
plt.clf()

x = np.linspace(-3, 3, 100)
y = (1 / np.sqrt(2 * np.pi)) * np.exp(-0.5 * x**2)
plt.plot(x, y, label='Latent Density')
# Add multiple small red lines at random x-coordinates  
for xp in [-2.4, 0.2, 0.8, 1.8]:
    plt.axvline(x=xp, color='green', linestyle='--', alpha=0.5)
plt.legend(loc='upper right')
# Change the figuresize to square
plt.gcf().set_size_inches(6, 6)

plt.savefig('archive/latent_space_visualization.png', dpi=300, bbox_inches='tight')


#%% Plot 2: Showcase the design space and the manifold of good designs
plt.clf()

good_design_points = [
    [0.2, 0.4],
    [0.4, 0.72],
    [0.6, 0.9],
    [0.65, 0.65],    
]

bad_design_points = [
    [0.1, 0.15],
    [0.3, 0.9],
    [0.4, 0.3],
    [0.9, 0.4],
]

def banana_shape():
    n_points = 200
    center = [0.6, 0.75]
    thickness = 0.4
    start_point = [0.1, 0.2]
    end_point = [0.9, 0.5]
    
    x_fhalf = np.logspace(np.log10(start_point[0]), np.log10(center[0]), n_points // 2)
    x_shalf = (start_point[0] - x_fhalf) * (end_point[0] - center[0]) / (center[0] - start_point[0]) + center[0]  + (end_point[0] - center[0])
    x_shalf = x_shalf[::-1]
    x = np.concatenate([x_fhalf, x_shalf[1:]])
    
    def centerline(x):
        point_x = [start_point[0], center[0], end_point[0]]
        point_y = [start_point[1], center[1], end_point[1]]
        spline = make_interp_spline(point_x, point_y, k=2)
        return spline(x)
    
    def half_thickness(x, min_val, max_val, center, max_thickness=thickness):
        x = np.array(x)

        # Linear map from [min_val, max_val] to [-1, 1] with center → 0
        left_len = center - min_val
        right_len = max_val - center

        rel_x = np.zeros_like(x)
        rel_x[x <= center] = (x[x <= center] - center) / left_len
        rel_x[x > center] = (x[x > center] - center) / right_len

        # Elliptical profile in [-1, 1]
        mask = np.abs(rel_x) <= 1
        thickness = np.zeros_like(x)
        thickness[mask] = max_thickness * np.sqrt(1 - rel_x[mask]**2)
        
        return thickness
     
    # Center curve (banana spine): a quadratic arc
    y_lower = centerline(x) - half_thickness(x, start_point[0], end_point[0], center[0], max_thickness=thickness/2)  
    y_upper = centerline(x) + half_thickness(x, start_point[0], end_point[0], center[0], max_thickness=thickness/2)
    
    # Combine to closed loop
    x = np.concatenate([x, x[::-1]])
    y = np.concatenate([y_upper, y_lower[::-1]])
    return x, y

plt.scatter(*zip(*good_design_points), color='green', label='Good Design Points')
plt.scatter(*zip(*bad_design_points), color='red', label='Bad Design Points')
x_banana, y_banana = banana_shape()
plt.fill(x_banana, y_banana, color='blue', label='Manifold of Good Designs', alpha=0.3)
plt.legend()
plt.xlim(0, 1)
plt.ylim(0, 1)

plt.savefig('archive/manifold_visualization.png', dpi=300, bbox_inches='tight')

